Improving the modeling of the Agility multi-leaf collimator

Robust fine tuning of multi-leaf collimator (MLC) Treatment Planning System (TPS) modeling parameters is crucial for creating an optimal beam model, particularly with the ever-increasing accuracy required for advancing techniques. Challenges arise from balancing the trade-off between multiple parameters and therefore the quality of tuning depends on the experience of the physicist and the procedures used. This is in part due to limitations of the MLC modeling within the TPS. As a result, the actual values used have been shown to vary widely between centers. We present and evaluate two different MLC transmission maps to improve the modeling of the Elekta Agility MLC in the RayStation TPS. The model prototypes were developed with discrete and continuous MLC transmission maps assigned to the tongue-and-groove and leaf tip regions. The prototypes aimed to replicate the average doses for synchronous and asynchronous sweeping gap fields, measured using a Farmer chamber in a solid water phantom. This study investigated the impact of these improvements using test fields and a wide variety of measured clinical plans in three different centers. The models achieved good accuracy and the improvements facilitated the standardization of the configuration and commissioning processes and extended the range of validity of TPS dose calculations in wide variety of treatment plans and measuring systems. The simpler MLC prototype with discrete transmission maps performed similarly to the more sophisticated one both in tests and clinical plans and constitutes a good option for routine clinical practice. The need for trade-offs were reduced and the models were successfully configured using a common set of parameters across the three centers, which is useful for reducing the workload and the risks associated with the configuration process, thus improving the accuracy and safety of radiotherapy treatments.

==> anc/SupportingInformation.tex <==
% This is meant to be a helpful template for papers being submitted to
% Medical Physics. It is not mandatory.
%
% Please send suggestions/improvements to drogers@physics.carleton.ca
% Sept 24, 2018
%

\documentclass[12pt,twoside]{article}   %For printing on two sides of page
					%It doesn't work with showkeys so
					%if using showkeys, use following
%\documentclass[12pt]{article}		%use with showkeys or to print one sided
\usepackage[super,sort,comma]{natbib}
%\usepackage[super,sort&compress,comma]{natbib}
% use the version without compress to get everything working. Then on ONE,
% and ONLY ONE FINAL RUN, use the version with compress to change 1,2,3,4
% to 1-4 etc in the citations.  Otherwise hyperref gets confused.


\usepackage{amsmath,amsfonts,amssymb}
\usepackage[pdftex]{graphicx}  
\usepackage{caption}
\usepackage[skip=0pt]{subcaption}
\captionsetup[subfigure]{labelfont=bf,textfont=normalfont,singlelinecheck=off,justification=raggedright}
\usepackage{rotating}
\usepackage{tabularx}
\usepackage[colorlinks=true,linkcolor=blue,citecolor=blue]{hyperref}
\graphicspath{{figures/}}
\usepackage{array,multirow,graphicx}
\usepackage[inline,shortlabels]{enumitem} %for inline enumeration
\usepackage{xcolor,soul}


\usepackage{tikz}
\usetikzlibrary{arrows,intersections}
\usetikzlibrary{math} %needed tikz library

\usepackage{fancyhdr}		%Gives headers and footers defined below
\renewcommand{\footrulewidth}{0.4pt} %thickness of line above footer

%\usepackage{showkeys}		%may use for drafting
				%comment out for final submission

%The following is useful for creating captions for figures and tables that have
%a different font and different width on the page. This separates them from
%text.
\newcommand{\captionv}[3]{\begin{center}\parbox{#1cm}{\caption[#2]{{\sf #3}}}
        \end{center}}
	%use as   \captionv{N}{B}{C}
	%first entry,N, is width of caption in cm
	%second entry, B, is a short title that appears in list of figure/tables
	%     B can be blank. The lists are not needed
	%third entry, C, is the caption for the figure or the table
	%    Note that the \label{fig_text} should be part of entry C.

\usepackage[section]{placeins}   %
%above package forces all floats (tables figures) to be processed before a
%new section starts. Unlike using \clearpage, this will start the section
%on the same page as the float, but after it.
%might not work with subsections, but if that is the case, put
%  \FloatBarrier just before the \subsection

\usepackage{graphicx}

%following lines fix up style of bibliography to be superscripts
\makeatletter \renewcommand\@biblabel[1]{$^{#1}$} \makeatother
 \setlength{\bibhang}{0em}
 \setlength{\labelsep}{1em}     
 \setlength{\itemindent}{-\bibhang}
 \setlength{\leftmargin}{\bibhang}


%set dimensions of the page for 8.5x11 inch paper
\setlength{\textwidth}{16.5cm}
\setlength{\headwidth}{16cm}		%for fancy page style only
\setlength{\textheight}{22.6cm} 
\setlength{\oddsidemargin}{-1mm}
\setlength{\evensidemargin}{-2mm} 
\setlength{\topmargin}{-1.0cm}

\setlength{\parindent}{2em}   %indent paragraph 2 letters m
\setlength{\parskip}{1.3ex}   %paragraph break
\setlength{\floatsep}{0pt}
\setlength{\textfloatsep}{0pt}		%space below a figure/table def 20pt
\setlength{\intextsep}{0pt}		%space below a figure/table def 20pt
					%p142 compendium

%Following is for Med Phys numbering  I.A.1  etc
\renewcommand{\thesection}{{\sf \Roman{section}}.}
\renewcommand{\thesubsection}{\thesection{\sf \Alph{subsection}}.}
\renewcommand{\thesubsubsection}{\thesubsection{\sf \arabic{subsubsection}}.}
\renewcommand{\theparagraph}{\alph{paragraph}.}


% following is useful during drafting when you want to flag something for
% other authors or for yourself. It can be used throughout the text.
\newcommand{\note}[1]{\mbox{}\\ \noindent \rule{16cm}{0.5mm} \\
{\em #1} \\ \noindent \rule{16cm}{0.5mm}
\typeout{    }
\typeout{***********note active on this page *************************}
\typeout{Note: #1  }
\typeout{****************************************end Note}
}

% Uncomment the following to remove all notes from the paper
% \renewcommand{\note}[1]{}


% These can be used to identify where a figure or table is first referenced 
% by placing a margin note.  If the figures/tables are inserted in the text
% they are not needed.

\newcommand{\mfig}[1]{\marginpar{{\sf Fig~\ref{#1} }}}
\newcommand{\mtab}[1]{\marginpar{{\sf Table~\ref{#1} }}}

%Following are just useful shortcuts and not mandatory
\newcommand{\cen}[1]{\begin{center} #1 \end{center}}
\newcommand{\eqn}[1]{\begin{equation} #1 \end{equation} }

%The following allow lists to be more compact than the default. Not
%mandatory, but useful.
\newenvironment{packed_enum}{
\begin{enumerate}
  \setlength{\itemsep}{1pt}
  \setlength{\parskip}{0pt}
  \setlength{\parsep}{0pt}
}{\end{enumerate}}

\newenvironment{packed_item}{
\begin{itemize}
  \setlength{\itemsep}{1pt}
  \setlength{\parskip}{0pt}
  \setlength{\parsep}{0pt}
}{\end{itemize}}

\renewcommand{\refname}{}       %

% The following only needed if you use the headers/footers. Not essential
% but can be useful      

% [on even pages]{on odd pages} %even pages only active f using twosided
				%if no even given, uses same for both
% lhead is left head, etc
\lhead[{\sffamily page~\thepage}]{{\sffamily  Running title: Challenges in modeling the Agility in TPSs }}
% the $Date:$ below is replaced by the date the file was last edited when using
% CVS.  If not being used, comment this out.
\lfoot[{\sf \leftmark}]{{\small {\sf Last edited $Date:$ }}}
\rhead[{\sf }]{{\sf page~\thepage}}
\rfoot[{\sffamily {\rightmark}}]{{\sffamily {\rightmark}}}
\cfoot{}
\chead{}


% the following is used to suppress many warnings that don't effect the
% output 
\typeout{***Have turned off overfull and underfull messages****}
\tolerance=10000        %suppress Overfull only
\hbadness=10000         %suppress Overfull and Underfull for text (horizontal)
\vbadness=10000         %suppress Overfull and Underfull for vertical "boxes"

% Now set up for line numbers.  If the files lineno.sty is not on the latex
% path, the following assumes it is on the area the .tex file is located.

% Select the way you prefer line numbers by uncommenting the way you prefer.
% I prefer continuous line numbers but don't need them for tables.

% \usepackage[pagewise,mathlines,edtable]{lineno}
% \usepackage[mathlines,edtable]{lineno}
%\usepackage[mathlines]{lineno}
%  pagewise => start new line number each page. Otherwise number from start
%  edtable => line num for table. Needs \begin{edtable}{tabular}{|c|}   etc
%                        and \end{edtable}  We don't need \end{tabular}

%\linenumbers
% Comment out the above line and all line numbers are removed EXCEPT in
% tables.   To get rid of those you need to remove edtable at the start and
% stop of the table.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%               set up hyperref for the pdf outputs
%  This makes all references linked to tables, references etc
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%

\usepackage{hyperref}
\hypersetup{ colorlinks,
    citecolor=blue,
    filecolor=blue,
    linkcolor=blue,
    urlcolor=blue
}

% if lines down to % end \backrefalt are uncommented, => in reference list there
% will be pointers to where the references are used. Useful in drafting
% but should be commented out for submission.
%\usepackage[pagebackref]{hyperref}
%\renewcommand*{\backref}[1]{}
%\renewcommand*{\backrefalt}[4]{%
%  \ifcase #1 %
%    \relax%No citations.% use \relax if do not want the "No citations" message
%  \or
%    (p #2)%
%  \else
%    (pp #2)%
%  \fi%
%}
% end \backrefalt   Always leave this line commented out

% some more options. Just use one hyperref option at a time
%\usepackage[dvipdfm]{hyperref}  %if using latex producing .dvi rather than .pdf
%\usepackage[dvipdfm,pagebackref]{hyperref} %version will show page number
          %that a reference is cited on. Useful for checking they are all used.


\usepackage{xcolor}
        %\textcolor{declared-color}{text}    OR   {\color   text}
        %The difference between \textcolor and \color is the same as that
        %between \texttt and \ttfamily, you can use the one you prefer. The
        %\color environment allows the text to run over multiple lines and
        %other text environments whereas the text in \textcolor must all be
        %one paragraph and not contain other environments.

        %\colorbox{declared-color}{text}   will change background color
\definecolor{gray}{rgb}{0.6,0.6,0.6}
\definecolor{red}{rgb}{0.85,0,0}
\definecolor{green}{rgb}{0,0.85,0}
\definecolor{blue}{rgb}{0,0,0.85}
\definecolor{beige}{rgb}{0.92,0.87,0.78}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\usepackage[all]{hypcap}    %causes link to figures to go to figure, not caption
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\begin{document}

\renewcommand{\figurename}{Figure}
\renewcommand{\thefigure}{S\arabic{figure}}

\section*{Supporting Information}

%\vspace*{3mm} 
\begin{figure*}[b!]
    \includegraphics[scale=1.2]{Fig_S1_png}
    \caption{Examples of the variety of treatment plans used for the PSQA. (a) multiple metastasis stereotactic radiosurgery, (b) spine vertebra SBRT, (c) lung SBRT plan, (d) whole brain with hippocampal sparing, (e) head and neck, (f) prostate.} 
\vspace*{3mm}
\label{fig:FigS1}
\end{figure*}
  

\newpage
%\vspace*{3mm} 

\begin{figure*}[b!]
    \includegraphics[scale=1.1]{Fig_S2_png}
    \caption{Line profiles extracted across the tongue-and-groove region of the FOURL from film measurements by center B and C and compared against the TPS dose calculations.} 
\vspace*{0mm}
\label{fig:FigS2}
\end{figure*}


\newpage

\begin{figure*}[b!]
    \includegraphics[scale=1.1]{Fig_S3_png}
    \caption{Example film PSQA result in an a modified CIRS Atom anthropomorphic phantom. 2\%/2\,mm $\gamma$ maps for the spine SBRT vertebra case, with high MU to increase modulation. The film was measured in an axial plane through a tissue-equivalent vertebra at the T12 level.} 
%\vspace*{3mm}
\label{fig:FigS3}
\end{figure*}
 
\newpage
%\vspace*{3mm} 

\begin{figure*}[b!]
    \includegraphics[scale=1.1]{Fig_S4_png}
    \caption{failed points of the gamma distribution of one of the esophagus cases measured by Centre B within the Octavius 4D phantom.  Blue means cold (lower dose) and red hot (higher dose) with the respective plan doses as a reference. The isodose lines and color areas are depicted for the measured data.} 
\vspace*{0mm}
\label{fig:FigS4}
\end{figure*} 
  
%\bibliography{./Agility}  
%\bibliographystyle{./medphy}    %if this is installed on your system,
  
\end{document}
